Bootstrapping the Four-Point NMHV Stress-Tensor Form Factor

We bootstrap the four-point next-to-maximally helicity-violating (NMHV) form factor of the chiral stress-tensor supermultiplet in planar maximally supersymmetric Yang-Mills theory through three loops at the symbol level. At two loops, an ansatz built from NMHV leading singularities and the relevant five-point one-mass integral function space is fixed uniquely by physical constraints; the resulting ratio function symbol contains 78 letters, all drawn from the 88-letter alphabet previously identified in the four-point MHV sector. At three loops, using this 88-letter alphabet as input and imposing extended Steinmann relations satisfied by the minimally-subtracted hard function, together with other physical constraints, we determine the three-loop symbol uniquely. Both results pass soft, double-soft and directional dual conformal invariance (DDCI) checks, provide the first multi-loop non-MHV form-factor data, and support the universality of the 88-letter alphabet for four-point form factors beyond the MHV sector.

==> anc/README.md <==
# Ancillary Files

Ancillary files for

**Bootstrapping the Four-Point NMHV Stress-Tensor Form Factor**

arXiv:2605.28955

The ancillary files contain symbol-level data for the four-point NMHV form-factor ratio function and hard function for two and three loops. All data are given in WXF format and are represented using an 88-letter subset of the 93-letter \(a\)-alphabet.

## Alphabet

All symbol entries are indexed by integers \(1,\ldots,88\). The integer \(i\) denotes the letter \(a_{\alpha_i}\) in the 93-letter \(a\)-alphabet, where

```wl
alpha = {
  1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19,
  20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36,
  37, 38, 39, 40, 41, 42, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55,
  56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72,
  74, 75, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 88, 89, 90, 91, 92,
  93
};
```

Thus an entry equal to `i` in the `SparseArray` data should be read as the letter \(a_{\alpha_i}\).


## Two-loop data

The files

```text
NMHVFF4pt2LRatioFunction.wxf
NMHVFF4pt2LHardFunction.wxf
```

contain the two-loop ratio function and hard function, respectively. Each file stores a five-element Mathematica list in the component order
\[
\{ f_+, f_{\mathrm{odd},1}, f_{\mathrm{odd},2}, f_{\mathrm{odd},3}, f_s \}.
\]
Each element of the list is a `SparseArray`, with all symbol entries indexed by the 88-letter \(a\)-alphabet subset described above.

The files can be loaded in Mathematica using `Import`, for example

```wl
ratio2L = Import["NMHVFF4pt2LRatioFunction.wxf"];
hard2L  = Import["NMHVFF4pt2LHardFunction.wxf"];
```

Then `ratio2L[[1]]` and `hard2L[[1]]` are the \(f_+\) components of the two-loop ratio function and hard function, respectively.

## Three-loop data

The three-loop ratio function and hard function are stored in coproduct form. For each object, the file with suffix `cop1234` contains the first four entries of the weight-six symbol, while the files with suffix `cop56_*` contain the last two entries for the five independent components. Here `cop` stands for coproduct.

For the hard function, the files are

```text
NMHVFF3L4pt_Hard_cop1234.wxf
NMHVFF3L4pt_Hard_cop56_even.wxf
NMHVFF3L4pt_Hard_cop56_odd1.wxf
NMHVFF3L4pt_Hard_cop56_odd2.wxf
NMHVFF3L4pt_Hard_cop56_odd3.wxf
NMHVFF3L4pt_Hard_cop56_s.wxf
```

For the ratio function, the files are

```text
NMHVFF3L4pt_Ratio_cop1234.wxf
NMHVFF3L4pt_Ratio_cop56_even.wxf
NMHVFF3L4pt_Ratio_cop56_odd1.wxf
NMHVFF3L4pt_Ratio_cop56_odd2.wxf
NMHVFF3L4pt_Ratio_cop56_odd3.wxf
NMHVFF3L4pt_Ratio_cop56_s.wxf
```

All these files store `SparseArray` objects. The labels `even`, `odd1`, `odd2`, `odd3`, and `s` correspond to
\[
\{ f_+, f_{\mathrm{odd},1}, f_{\mathrm{odd},2}, f_{\mathrm{odd},3}, f_s \}.
\]

The full weight-six symbol for a given component is obtained by taking the dot product of the corresponding first-four-entry and last-two-entry data. For example,

```wl
hardCop1234  = Import["NMHVFF3L4pt_Hard_cop1234.wxf"];
hardCop56Even = Import["NMHVFF3L4pt_Hard_cop56_even.wxf"];
hardEven3L = SparseArray[hardCop1234 . hardCop56Even];

ratioCop1234 = Import["NMHVFF3L4pt_Ratio_cop1234.wxf"];
ratioCop56Even = Import["NMHVFF3L4pt_Ratio_cop56_even.wxf"];
ratioEven3L = SparseArray[ratioCop1234 . ratioCop56Even];
```

The same construction applies to the `odd1`, `odd2`, `odd3`, and `s` components.

